CALLIOPE: A Source-Grounded Oral Assessment System and Synthetic Readiness Evaluation

Oral assessment with generative AI requires more than a conversational interface: educators must connect a spoken response to its source material, scoring criteria, model outputs and subsequent human judgement. This technical report presents CALLIOPE, a source-grounded oral assessment system integrating versioned instructional material, learner-turn recording and transcription, adaptive questioning, two-provider rubric scoring, educator review and exportable evidence. We examine implementation and retained synthetic verification records from 25 September 2026. Three spoken fixtures and a silence control were exercised across two release runs. In the final release rehearsal, the spoken fixtures received aggregate AI scores of 100, 62 and 8 out of 100; two elicited provider-disagreement flags. All eight retrieved audio files across the two runs were byte-identical to their inputs. These observations establish operation of specific exercised paths, not scoring validity or learning gains. A later zero-traffic candidate added version-bound consent checks, insert-only first-pass rating receipts and separately authorised coded exports, supported by local regression tests but not a new full live research workflow evaluation. We distinguish deployed functionality, candidate safeguards and remaining recovery, concurrency and study-operation requirements. The contribution is an inspectable response-to-review workflow and a release-specific account of what its engineering evidence does, and does not, establish. No human-participant outcomes are reported. OpenAI Codex assisted with technical verification, evidence synthesis and manuscript preparation.

==> anc/synthetic-observations.csv <==
run,fixture,ai_score,d1,d2,d3,d4,d5,d6,max_provider_difference,byte_identical
baseline,accurate,1,1,1,1,1,1,1,0,true
baseline,partial,0.56,0.7,0.4,0.5,0.35,0.8,0.65,0.7,true
baseline,misconception,0.03,0,0,0,0,0.2,0.2,0.4,true
baseline,silence,,,,,,,,,true
release,accurate,1,1,1,1,1,1,1,0,true
release,partial,0.62,0.78,0.4,0.7,0.4,0.8,0.6,0.6,true
release,misconception,0.08,0,0,0,0,0.6,0.4,0.8,true
release,silence,,,,,,,,,true


==> anc/synthetic-observations.json <==
{
  "classification": "SYNTHETIC SOFTWARE QA ONLY. Four fixtures repeated across two release runs; not independent learner observations.",
  "observation_date": "2026-09-25",
  "rows": [
    {
      "run": "baseline",
      "revision": "pre-2d0f29bc baseline",
      "fixture": "accurate",
      "input_sha256": "e99189bfbaadabe1ef558f263ef1c1ea200c5a9b5d1e9ecbda59893c09f95997",
      "replay_sha256": "e99189bfbaadabe1ef558f263ef1c1ea200c5a9b5d1e9ecbda59893c09f95997",
      "byte_identical": true,
      "input_text": "This is a synthetic technical test, not a participant response. Bacterial cells contain DNA but do not have a membrane-bound nucleus. Eukaryotic cells enclose most of their DNA in a nucleus and have membrane-bound organelles. Compartments allow different processes to operate under suitable conditions. For example, lysosomes maintain an acidic environment for breakdown reactions. Saying that bacteria have no DNA confuses the absence of a nucleus with the absence of genetic material.",
      "observed_transcript": "This is a synthetic technical test, not a participant response. Bacterial cells contain DNA but do not have a membrane-bound nucleus. Eukaryotic cells enclose most of their DNA in a nucleus and have membrane-bound organelles. Compartments allow different processes to operate under suitable conditions. For example, lysosomes maintain an acidic environment for breakdown reactions. Saying that bacteria have no DNA confuses the absence of a nucleus with the absence of genetic material.",
      "ai_score": 1,
      "dimensions": {
        "d1": 1,
        "d2": 1,
        "d3": 1,
        "d4": 1,
        "d5": 1,
        "d6": 1
      },
      "provider_status": {
        "openai": "available",
        "gemini": "available",
        "degraded": false
      },
      "disagreement": {
        "threshold": 0.2,
        "differences": {
          "d1": 0,
          "d2": 0,
          "d3": 0,
          "d4": 0,
          "d5": 0,
          "d6": 0
        },
        "max_difference": 0,
        "flagged": false,
        "flagged_dimensions": []
      },
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "baseline",
      "revision": "pre-2d0f29bc baseline",
      "fixture": "partial",
      "input_sha256": "baad17f7acf58ad9df90d7ee97e12679684325e394e6a664f2d50b9faaca60f7",
      "replay_sha256": "baad17f7acf58ad9df90d7ee97e12679684325e394e6a664f2d50b9faaca60f7",
      "byte_identical": true,
      "input_text": "This is a synthetic technical test, not a participant response. Eukaryotic cells have a nucleus. Bacterial cells do not have a membrane-bound nucleus. I think separate parts do different jobs, but I cannot yet explain why that helps the cell.",
      "observed_transcript": "This is a synthetic technical test, not a participant response. Eukaryotic cells have a nucleus. Bacterial cells do not have a membrane-bound nucleus. I think separate parts do different jobs, but I cannot yet explain why that helps the cell.",
      "ai_score": 0.56,
      "dimensions": {
        "d1": 0.7,
        "d2": 0.4,
        "d3": 0.5,
        "d4": 0.35,
        "d5": 0.8,
        "d6": 0.65
      },
      "provider_status": {
        "openai": "available",
        "gemini": "available",
        "degraded": false
      },
      "disagreement": {
        "threshold": 0.2,
        "differences": {
          "d1": 0.2,
          "d2": 0.2,
          "d3": 0.2,
          "d4": 0.1,
          "d5": 0.2,
          "d6": 0.7
        },
        "max_difference": 0.7,
        "flagged": true,
        "flagged_dimensions": [
          "d1",
          "d2",
          "d3",
          "d5",
          "d6"
        ]
      },
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "baseline",
      "revision": "pre-2d0f29bc baseline",
      "fixture": "misconception",
      "input_sha256": "57592a08e6719f7a529ac69ecb7444311cc6f044ec00dec4f49cfe416bdf248a",
      "replay_sha256": "57592a08e6719f7a529ac69ecb7444311cc6f044ec00dec4f49cfe416bdf248a",
      "byte_identical": true,
      "input_text": "This is a synthetic technical test, not a participant response. I believe that bacteria have no DNA because they do not have a nucleus. I also think every eukaryotic cell has chloroplasts. These are my current claims, and I cannot provide supporting evidence.",
      "observed_transcript": "This is a synthetic technical test, not a participant response. I believe that bacteria have no DNA because they do not have a nucleus. I also think every eukaryotic cell has chloroplasts. These are my current claims and I cannot provide supporting evidence.",
      "ai_score": 0.03,
      "dimensions": {
        "d1": 0,
        "d2": 0,
        "d3": 0,
        "d4": 0,
        "d5": 0.2,
        "d6": 0.2
      },
      "provider_status": {
        "openai": "available",
        "gemini": "available",
        "degraded": false
      },
      "disagreement": {
        "threshold": 0.2,
        "differences": {
          "d1": 0,
          "d2": 0,
          "d3": 0,
          "d4": 0,
          "d5": 0,
          "d6": 0.4
        },
        "max_difference": 0.4,
        "flagged": true,
        "flagged_dimensions": [
          "d6"
        ]
      },
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "baseline",
      "revision": "pre-2d0f29bc baseline",
      "fixture": "silence",
      "input_sha256": "482686d3005eb35786b0c007aba6d523edce39c54bc36799fda28ea680ccab47",
      "replay_sha256": "482686d3005eb35786b0c007aba6d523edce39c54bc36799fda28ea680ccab47",
      "byte_identical": true,
      "input_text": "",
      "observed_transcript": "",
      "ai_score": null,
      "dimensions": null,
      "provider_status": null,
      "disagreement": null,
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "release",
      "revision": "2d0f29bc",
      "fixture": "accurate",
      "input_sha256": "e99189bfbaadabe1ef558f263ef1c1ea200c5a9b5d1e9ecbda59893c09f95997",
      "replay_sha256": "e99189bfbaadabe1ef558f263ef1c1ea200c5a9b5d1e9ecbda59893c09f95997",
      "byte_identical": true,
      "input_text": "This is a synthetic technical test, not a participant response. Bacterial cells contain DNA but do not have a membrane-bound nucleus. Eukaryotic cells enclose most of their DNA in a nucleus and have membrane-bound organelles. Compartments allow different processes to operate under suitable conditions. For example, lysosomes maintain an acidic environment for breakdown reactions. Saying that bacteria have no DNA confuses the absence of a nucleus with the absence of genetic material.",
      "observed_transcript": "This is a synthetic technical test, not a participant response. Bacterial cells contain DNA but do not have a membrane-bound nucleus. Eukaryotic cells enclose most of their DNA in a nucleus and have membrane-bound organelles. Compartments allow different processes to operate under suitable conditions. For example, lysosomes maintain an acidic environment for breakdown reactions. Saying that bacteria have no DNA confuses the absence of a nucleus with the absence of genetic material.",
      "ai_score": 1,
      "dimensions": {
        "d1": 1,
        "d2": 1,
        "d3": 1,
        "d4": 1,
        "d5": 1,
        "d6": 1
      },
      "provider_status": {
        "openai": "available",
        "gemini": "available",
        "degraded": false,
        "score_validation": {
          "openai": "valid",
          "gemini": "valid",
          "required_scale": "JSON numbers in [0,1] for every d1-d6; no coercion or clamping"
        }
      },
      "disagreement": {
        "threshold": 0.2,
        "differences": {
          "d1": 0,
          "d2": 0,
          "d3": 0,
          "d4": 0,
          "d5": 0,
          "d6": 0
        },
        "max_difference": 0,
        "flagged": false,
        "flagged_dimensions": []
      },
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "release",
      "revision": "2d0f29bc",
      "fixture": "partial",
      "input_sha256": "baad17f7acf58ad9df90d7ee97e12679684325e394e6a664f2d50b9faaca60f7",
      "replay_sha256": "baad17f7acf58ad9df90d7ee97e12679684325e394e6a664f2d50b9faaca60f7",
      "byte_identical": true,
      "input_text": "This is a synthetic technical test, not a participant response. Eukaryotic cells have a nucleus. Bacterial cells do not have a membrane-bound nucleus. I think separate parts do different jobs, but I cannot yet explain why that helps the cell.",
      "observed_transcript": "This is a synthetic technical test, not a participant response. Eukaryotic cells have a nucleus. Bacterial cells do not have a membrane-bound nucleus. I think separate parts do different jobs, but I cannot yet explain why that helps the cell.",
      "ai_score": 0.62,
      "dimensions": {
        "d1": 0.78,
        "d2": 0.4,
        "d3": 0.7,
        "d4": 0.4,
        "d5": 0.8,
        "d6": 0.6
      },
      "provider_status": {
        "openai": "available",
        "gemini": "available",
        "degraded": false,
        "score_validation": {
          "openai": "valid",
          "gemini": "valid",
          "required_scale": "JSON numbers in [0,1] for every d1-d6; no coercion or clamping"
        }
      },
      "disagreement": {
        "threshold": 0.2,
        "differences": {
          "d1": 0.05,
          "d2": 0.2,
          "d3": 0.2,
          "d4": 0,
          "d5": 0.2,
          "d6": 0.6
        },
        "max_difference": 0.6,
        "flagged": true,
        "flagged_dimensions": [
          "d2",
          "d3",
          "d5",
          "d6"
        ]
      },
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "release",
      "revision": "2d0f29bc",
      "fixture": "misconception",
      "input_sha256": "57592a08e6719f7a529ac69ecb7444311cc6f044ec00dec4f49cfe416bdf248a",
      "replay_sha256": "57592a08e6719f7a529ac69ecb7444311cc6f044ec00dec4f49cfe416bdf248a",
      "byte_identical": true,
      "input_text": "This is a synthetic technical test, not a participant response. I believe that bacteria have no DNA because they do not have a nucleus. I also think every eukaryotic cell has chloroplasts. These are my current claims, and I cannot provide supporting evidence.",
      "observed_transcript": "This is a synthetic technical test, not a participant response. I believe that bacteria have no DNA because they do not have a nucleus. I also think every eukaryotic cell has chloroplasts. These are my current claims and I cannot provide supporting evidence.",
      "ai_score": 0.08,
      "dimensions": {
        "d1": 0,
        "d2": 0,
        "d3": 0,
        "d4": 0,
        "d5": 0.6,
        "d6": 0.4
      },
      "provider_status": {
        "openai": "available",
        "gemini": "available",
        "degraded": false,
        "score_validation": {
          "openai": "valid",
          "gemini": "valid",
          "required_scale": "JSON numbers in [0,1] for every d1-d6; no coercion or clamping"
        }
      },
      "disagreement": {
        "threshold": 0.2,
        "differences": {
          "d1": 0,
          "d2": 0,
          "d3": 0,
          "d4": 0,
          "d5": 0.8,
          "d6": 0.8
        },
        "max_difference": 0.8,
        "flagged": true,
        "flagged_dimensions": [
          "d5",
          "d6"
        ]
      },
      "human_rating_performed": false,
      "research_participant": false
    },
    {
      "run": "release",
      "revision": "2d0f29bc",
      "fixture": "silence",
      "input_sha256": "482686d3005eb35786b0c007aba6d523edce39c54bc36799fda28ea680ccab47",
      "replay_sha256": "482686d3005eb35786b0c007aba6d523edce39c54bc36799fda28ea680ccab47",
      "byte_identical": true,
      "input_text": "",
      "observed_transcript": "",
      "ai_score": null,
      "dimensions": null,
      "provider_status": null,
      "disagreement": null,
      "human_rating_performed": false,
      "research_participant": false
    }
  ]
}

